BoxMap: Efficient Structural Mapping and Navigation

While humans can successfully navigate using abstractions, ignoring details that are irrelevant to the task at hand, most existing robotic applications require the maintenance of a detailed environment representation which consumes a significant amount of sensing, computing, and storage. These issues are particularly important in a resource-constrained setting with limited power budget. Deep learning methods can learn from prior experience to abstract knowledge of unknown environments, and use it to execute tasks (e.g., frontier exploration, object search, or scene understanding) more efficiently. We propose BoxMap, a Detection-Transformer-based architecture that takes advantage of the structure of the sensed partial environment to update a topological graph of the environment as a set of semantic entities (e.g. rooms and doors) and their relations (e.g. connectivity). These predictions from low-level measurements can then be leveraged to achieve high-level goals with lower computational costs than methods based on detailed representations. As an example application, we consider a robot equipped with a 2-D laser scanner tasked with exploring a residential building. Our BoxMap representation scales quadratically with the number of rooms (with a small constant), resulting in significant savings over a full geometric map. Moreover, our high-level topological representation results in 30.9% shorter trajectories in the exploration task with respect to a standard method.

==> preamble/biblatex_suggest.py <==
#!/usr/bin/env python
'''
Finds undefined citations in the LaTeX log, and suggests bib files to include
'''

import os
import re


def citations_read(filename='master.log'):
    '''
    Simple regex-based parser to find undefined citations from the LaTeX log.
    '''
    citation_set = set()

    prefix = r"^.*`"
    suffix = r"'.*$"
    regex_trim = fr"({prefix}|{suffix})"
    regex_match = r"Citation.*undefined"
    with open(filename) as fid:
        for line in fid:
            if re.search(regex_match, line):
                line_new = re.sub(regex_trim, '', line).rstrip()
                citation_set.add(line_new)
    return citation_set


def files_list_ext(ext):
    '''
    Return all the files in the current directory
    '''
    # Source: https://stackoverflow.com/questions/19309667/recursive-os-listdir
    return [
        os.path.join(dp, f) for dp, _, fn in os.walk(".") for f in fn
        if f[-4:] == '.' + ext
    ]


def bib_entries(filename='biblio/consensus.bib'):
    '''
    Very simple regex-based BibTeX parser to extract names of entries

    Uses a regex to detect lines that start with "@" and extract the entry name
    '''
    entries_set = set()
    regex_match = r'@.*{([^,\s]*),'
    with open(filename) as fid:
        for line in fid:
            mtch = re.search(regex_match, line)
            if mtch:
                entries_set.add(mtch.groups()[0])
    return entries_set


def bib_file_list(dirname='./biblio'):
    '''
    Get list of all .bib files
    '''
    file_list = os.listdir(dirname)
    file_list = [x for x in file_list if x[-4:] == '.bib']
    return file_list


def bib_file_dict(dirname='./biblio'):
    '''
    Create a dict mapping each file name to the set of entries in that file
    '''
    file_list = bib_file_list(dirname)
    file_dict = {}
    for filename in file_list:
        filename_full = os.path.join(dirname, filename)
        file_dict[filename] = bib_entries(filename_full)
    return file_dict


def citations_filter_with_entries(citations: set, entries: set):
    '''
    Find the set of citations that match the given entries, and return it
    alongside the original citation set with the matched citations removed
    '''
    citations_matched = [x for x in citations if x in entries]
    citations.difference_update(citations_matched)

    return citations_matched, citations


def bib_included_read(filename='refs.tex', bib_included_files=None):
    '''
    Parse a single .tex files to extract the argument of the \bibliography command
    '''
    if bib_included_files is None:
        bib_included_files = set()

    regex_comments = r'%.*$|'
    regex_list = r'\\bibliography{([^\s}]*)}'
    regex_lstrip = r'(.*/)?'
    with open(filename) as fid:
        line_list = [line.strip() for line in fid]
        line_list = [re.sub(regex_comments, '', line) for line in line_list]
        line_str = ''.join(line_list)
        mtch = re.search(regex_list, line_str)
        if mtch is not None:
            for group in mtch.groups():
                for bib_file in group.split(','):
                    bib_file = re.sub(regex_lstrip, '', bib_file)
                    bib_included_files.add(bib_file)
    return bib_included_files


def bib_included_list(tex_file_list=files_list_ext('tex')):
    '''
    Parse all .tex files to extract the argument of the \bibliography command
    '''
    bib_included_files = set()
    for filename in tex_file_list:
        included_files = bib_included_read(filename)
        bib_included_files = bib_included_files.union(included_files)
    return bib_included_files


def match(log_filename='master.log', bib_dirname='./biblio'):
    '''
    Get set of files that contain citations to find, and set of citations that
    do not appear in any file
    '''
    black_list = {'concat'}
    citations_to_find = citations_read(log_filename)
    files_dict = bib_file_dict(bib_dirname)
    files_to_include = set()
    for filename, entries in files_dict.items():
        if filename not in black_list:
            citations_matched, citations_to_find = citations_filter_with_entries(
                citations_to_find, entries)
            if len(citations_matched) > 0:
                filename = filename[:-4]
                files_to_include.add(filename)

    files_to_include.difference_update(bib_included_list())
    if len(citations_to_find) > 0:
        print(','.join(citations_to_find))

    files_to_include_full = [
        os.path.join(bib_dirname.replace('./', ''), file)
        for file in files_to_include
    ]
    print(','.join(sorted(files_to_include_full)))


if __name__ == '__main__':
    match()

